AffordJEV: Affordance Grounding via Hierarchical Verification

Affordance grounding asks which visible part of an object performs a requested operation, a basic capability for embodied manipulation and human-robot interaction. Most existing methods follow a System 2 paradigm: a multimodal language model first writes a chain of thought and then turns its conclusion into a box or points for a segmenter. This incurs considerable inference cost, gives the semantic decision little direct control over the extent of the final region, and makes mistakes hard to correct. Yet locating an affordance is essentially a perceptual judgment that need not be argued out in words. We therefore propose AffordJEV, in which frozen segmenters propose candidate regions and a judge decides directly which of them perform the operation, reading each decision from a single forward pass without generating any textual explanation, in the manner of a System 1 model. Our contributions are twofold. (1) An inference framework that arranges these single-pass decisions in a fixed hierarchy, verifying candidate regions from object to part to sub-part, with evidence passed between the levels in both directions so that the levels correct one another. (2) A judge model that learns from the requests this framework produces, judging all candidates of a level in a single forward pass, with each candidate read from the pixels it covers. Trained only on InstructPart and evaluated with definition-aligned operation words, AffordJEV outperforms chain-of-thought methods and released general-purpose judges run in the same framework, both in domain and in zero-shot transfer to UMD and IIT-AFF, while issuing a fraction of their judge requests. To our knowledge, AffordJEV is the first approach to bring System 1 models to affordance grounding.

==> anc/TWEMOJI-LICENSE.txt <==
Twemoji graphics copyright Twitter, Inc. and other contributors.
Source: https://github.com/twitter/twemoji (v14.0.1)
Graphics license: Creative Commons Attribution 4.0 International (CC BY 4.0).
License: https://creativecommons.org/licenses/by/4.0/

The two vector PDFs emoji_ice.pdf and emoji_fire.pdf are unmodified page
extractions from all-twemojis.pdf in the LaTeX twemojis package, version 1.3.1
by Jost Rossel (pages 3645 and 1816, respectively).
Package: https://ctan.org/pkg/twemojis

